Clean-anchored excess-emission control for CTC adaptation under competing speech

Competing speech can cause excess emissions in a connectionist temporal classification (CTC) recognizer. We penalize the amount by which the noisy student's expected collapsed token count exceeds a frozen teacher's count on the paired clean utterance. The one-sided objective caches one scalar per utterance and adds no inference module. With 147,456 trainable parameters in wav2vec 2.0, it improves competing-speech word error rate (WER) over matched CTC-only adaptation across three development seeds. On a locked LibriSpeech test, speech-interference WER falls from 45.198% to 44.323%, while clean WER changes by 0.004 percentage points. Unseen VCTK interferers yield a 0.307-point improvement. Ablations favor collapsed-count control over frame-mass regularization. Longer training increases the speech gain but worsens noise and music performance, identifying an insertion-deletion tradeoff rather than uniform robustness.

==> figures/build_figures.py <==
"""Vector figures. Empirical values read from audited result files; no fitted curves."""
from pathlib import Path
import json, zipfile
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch
OUT=Path(__file__).resolve().parent
plt.rcParams.update({'font.family':'serif','font.serif':['STIXGeneral'],'mathtext.fontset':'stix','font.size':9,'pdf.fonttype':42,'ps.fonttype':42,'axes.spines.top':False,'axes.spines.right':False,'axes.linewidth':.6,'xtick.major.width':.6,'ytick.major.width':.6})
BLUE='#236B8E'; ORANGE='#C76C30'; GRAY='#56616B'
fig=plt.figure(figsize=(7,2.1))
ax=fig.add_axes([.005,.04,.735,.9]); ax.set_xlim(-.08,10); ax.set_ylim(0,4); ax.axis('off')
def box(x,y,w,h,t,color=GRAY,fill='#F2F4F5'):
    ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.06,rounding_size=.09',edgecolor=color,facecolor=fill,lw=.8))
    ax.text(x+w/2,y+h/2,t,ha='center',va='center',fontsize=9)
def arrow(a,b,style='-'):
    ax.add_patch(FancyArrowPatch(a,b,arrowstyle='-|>',mutation_scale=9,color=GRAY,lw=.85,linestyle=style))
ax.text(0,3.85,'(a) Training with paired clean and corrupted speech',fontsize=10,weight='bold')
box(.05,2.55,1.45,.66,'Clean speech $x$')
box(2.2,2.35,2.45,1.05,'Frozen CTC teacher\nLoRA disabled',GRAY)
box(5.45,2.5,1.38,.74,'Count $L_0$\nCached scalar',GRAY)
box(.05,.76,1.45,.66,'Mixture $\\tilde{x}$',BLUE,'#EAF2F7')
box(2.2,.5,2.45,1.15,'CTC student\nTrain: early-layer LoRA',BLUE,'#EAF2F7')
box(5.45,.7,1.38,.8,'Count $L_\\theta$',BLUE,'#EAF2F7')
box(7.55,1.77,2.13,.88,'One-sided penalty\n$\\mathcal{L}_{\\mathrm{ex}}$',ORANGE,'#FAEFE6')
box(7.55,.12,2.13,.77,'CTC loss\nTarget transcript $y$',BLUE,'#EAF2F7')
for a,b in [((1.56,2.88),(2.15,2.88)),((4.7,2.88),(5.4,2.88)),((1.56,1.09),(2.15,1.09)),((4.7,1.09),(5.4,1.09)),((6.88,2.87),(7.5,2.39)),((6.88,1.1),(7.5,1.99)),((4.7,.69),(7.5,.49))]:arrow(a,b)
arrow((.775,2.48),(.775,1.48));ax.text(.93,1.97,'+ masker',fontsize=9,va='center')
ax.text(2.2,.08,'Inference: student + greedy CTC decoding',fontsize=9,color=BLUE)
p=fig.add_axes([.80,.24,.18,.56]);x=np.linspace(0,2,201)
p.plot(x,np.maximum(x-1,0)**2,color=ORANGE,lw=1.6)
p.axvline(1,color=GRAY,lw=.65,ls='--');p.set(xlim=(0,2),ylim=(-.03,1.06),xticks=[0,1,2],yticks=[0,1],xlabel='$L_\\theta / L_0$',ylabel='$\\mathcal{L}_{\\mathrm{ex}}$')
p.set_title('(b) Loss shape',fontsize=10,pad=10)
p.text(.48,.15,'No penalty',ha='center',fontsize=9);p.text(1.47,.9,'Excess',ha='center',fontsize=9)
fig.savefig(OUT/'method.pdf');plt.close(fig)
DATA=json.loads((OUT/'figure_data.json').read_text())
S=DATA['v10']['metrics']
fig,ax=plt.subplots(figsize=(3.39,2.0));cats=['noise','music','speech'];keys=['substitutions','deletions','insertions'];colors=[BLUE,ORANGE,GRAY];xx=np.arange(3)
for i,(k,c,label,hatch) in enumerate(zip(keys,colors,['Sub.','Del.','Ins.'],['','///','..'])):
    vals=[100*(S['proposed'][f][k]-S['g0'][f][k])/S['g0'][f]['n'] for f in cats]
    ax.bar(xx+(i-1)*.23,vals,.21,label=label,color=c,hatch=hatch,edgecolor='white',linewidth=.35)
ax.axhline(0,color='black',lw=.7);ax.set_xticks(xx,['Noise','Music','Speech']);ax.set_ylabel('Error-rate change (points)');ax.set_ylim(-.56,.40);ax.set_yticks([-.5,-.25,0,.25]);ax.grid(axis='y',alpha=.18,lw=.5);ax.set_axisbelow(True)
ax.legend(loc='upper center',bbox_to_anchor=(.5,1.25),ncol=3,frameon=False,fontsize=9,handlelength=1.0,columnspacing=.7)
fig.subplots_adjust(left=.17,right=.99,bottom=.16,top=.79);fig.savefig(OUT/'error_decomposition.pdf');plt.close(fig)
B=DATA['v12']
fig,ax=plt.subplots(figsize=(3.39,2.15));xx=np.arange(5);cats=['clean','noise','music','speech','all_noisy']
for i,(steps,c,hatch) in enumerate([(400,GRAY,'///'),(800,BLUE,'')]):
    m=B[f'metrics_{steps}'];v=[100*(m['emission'][k]['wer']-m['g0'][k]['wer']) for k in cats]
    bars=ax.bar(xx+(i-.5)*.34,v,.32,color=c,label=f'{steps} updates',hatch=hatch,edgecolor='white',lw=.4)
ax.axhline(0,color='black',lw=.7);ax.set_xticks(xx,['Clean','Noise','Music','Speech','Pooled']);ax.tick_params(axis='x',labelsize=9);ax.set_ylabel('WER change (points)');ax.set_ylim(-5.45,1.2);ax.set_yticks([-5,-4,-3,-2,-1,0,1]);ax.grid(axis='y',alpha=.18,lw=.5);ax.set_axisbelow(True)
ax.legend(loc='lower left',frameon=False,fontsize=9)
fig.subplots_adjust(left=.16,right=.99,bottom=.17,top=.97);fig.savefig(OUT/'training_budget.pdf');plt.close(fig)
(OUT/'data_provenance.json').write_text(json.dumps({'error_decomposition':'v10 locked test, rate differences computed from saved S/D/I counts','training_budget':'v12 seed29 fixed development subset; bars are measured endpoints, not learning curves','method':'schematic; loss-shape panel is Eq. 2 for L0 >= 1'},indent=2))
print('Generated 3 vector figures from audited counts and the method definition.')

